The Rate of Convergence for Approximate Bayesian Computation

Approximate Bayesian Computation (ABC) is a popular computational method for likelihood-free Bayesian inference. The term "likelihood-free" refers to problems where the likelihood is intractable to compute or estimate directly, but where it is possible to generate simulated data $X$ relatively easily given a candidate set of parameters $\theta$ simulated from a prior distribution. Parameters which generate simulated data within some tolerance $\delta$ of the observed data $x^*$ are regarded as plausible, and a collection of such $\theta$ is used to estimate the posterior distribution $\theta\,|\,X\!=\!x^*$. Suitable choice of $\delta$ is vital for ABC methods to return good approximations to $\theta$ in reasonable computational time. While ABC methods are widely used in practice, particularly in population genetics, study of the mathematical properties of ABC estimators is still in its infancy. We prove that ABC estimates converge to the exact solution under very weak assumptions and, under slightly stronger assumptions, quantify the rate of this convergence. Our results can be used to guide the choice of the tolerance parameter $\delta$.

==> fig1-plot.R <==
# fig1-plot.R - draw figure 1, using data generated by fig1.R
#
# Copyright (C) 2013  S. Barber, J. Voss, M. Webster
#
# This program is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with this program.  If not, see <http://www.gnu.org/licenses/>.

data <- read.table("fig1.dat", header = T)
deltas <- data[, 1]
biases <- data[, 2]
ses <- data[, 3]

pdf("fig1.pdf", width = 4.6, height = 3, family = "serif", pointsize = 10)
par(oma = c(0, 0, 0, 0), mai = c(0.8, 0.8, 0.15, 0.1))

plot(deltas, biases, xlim = c(0, max(deltas)), ylim = range(biases + 1.96 * ses,
	biases - 1.96 * ses), xlab = expression(delta), ylab = "bias", cex = 0.7)
arrows(deltas, biases - 1.96 * ses, deltas, biases + 1.96 * ses, 0.7 * 0.05, 90,
	3)

C.parabola <- -0.018338 - 0.3647609 * (-0.138889)
t <- seq(0, max(deltas), length.out = 100)
lines(t, C.parabola * t^2)

# fit.range <- which(deltas <= 1) deltas.2 <- deltas[fit.range]^2 fit <-
# lm(biases[fit.range] ~ deltas.2 + 0) lines(t, predict(fit,
# data.frame(deltas.2 = t^2))) print(coef(fit))

invisible(dev.off())


==> fig1.R <==
# fig1.R - generate data for figure 1.
#
# Copyright (C) 2013  S. Barber, J. Voss, M. Webster
#
# This program is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with this program.  If not, see <http://www.gnu.org/licenses/>.

set.seed(52228)

sigma.theta <- 1
sigma.x <- 1
ind.lower <- -0.5
ind.upper <- 0.5

q <- 2
s.star <- c(1, 1)

# Generate n ABC samples for the posterior distribution of theta.
GenerateABCSamples <- function(n, delta) {
	accepted <- 0
	samples <- numeric(n)
	while (accepted < n) {
		theta <- rnorm(1, sd = sigma.theta)
		X <- rnorm(q, mean = theta, sd = sigma.x)
		if (sum((X - s.star)^2) <= delta^2) {
			accepted <- accepted + 1
			samples[accepted] <- theta
		}
	}
	return(samples)
}

# Return one ABC estimate, using n ABC samples.
GetABCEstimate <- function(n, delta) {
	theta <- GenerateABCSamples(n, delta)
	Z <- ind.lower <= theta & theta <= ind.upper
	est <- mean(Z)
	return(est)
}

# Compute the exact result of the estimation problem.  This is used to assess
# the quality of the ABC estimates.
GetTruePosterior <- function() {
	inter <- q * sigma.theta^2 + sigma.x^2
	inter2 <- q * mean(s.star) * sigma.theta^2/inter
	inter3 <- sigma.theta * sigma.x/sqrt(inter)
	lower <- pnorm(ind.lower, mean = inter2, sd = inter3)
	upper <- pnorm(ind.upper, mean = inter2, sd = inter3)
	return(upper - lower)
}

# Return a Monte Carlo estimate of the bias, using k ABC estimates.  Returns
# the estimate and its standard error.
EstimateBias <- function(delta, k, n) {
	exact <- GetTruePosterior()
	biases <- replicate(k, GetABCEstimate(n, delta)) - exact
	return(c(mean(biases), sd(biases)/sqrt(k)))
}

deltas <- seq(0.05, 2, by = 0.05)
k <- 5000
n <- 10
biases <- t(sapply(deltas, EstimateBias, k, n))
write.table(cbind(deltas, biases), "fig1.dat", row.names = F, col.names = c("delta",
	"bias", "sd"))


==> fig2-plot.R <==
# fig2-plot.R - draw figure 2, using data generated by fig2.R
#
# Copyright (C) 2013  S. Barber, J. Voss, M. Webster
#
# This program is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with this program.  If not, see <http://www.gnu.org/licenses/>.

data <- read.table("fig2.dat", header = T)
deltas <- data[, 1]
errors <- data[, 2]
ses <- data[, 3]

q <- 2

pdf("fig2.pdf", width = 4.6, height = 3, family = "serif", pointsize = 10)
par(oma = c(0, 0, 0, 0), mai = c(0.8, 0.8, 0.15, 0.1))

plot(deltas, errors, xlim = c(0, max(deltas)), ylim = range(errors + 1.96 * ses,
	errors - 1.96 * ses), xlab = expression(delta), ylab = "mean square error")
arrows(deltas, errors - 1.96 * ses, deltas, errors + 1.96 * ses, 0.05, 90, 3)

deltas.nq <- deltas^(-q)
deltas.4 <- deltas^4
fit <- lm(errors ~ deltas.nq + deltas.4 + 0, weights = 1/ses^2)

plot.deltas <- seq(min(deltas)/2, max(deltas), length.out = length(deltas) * 10)
lines(plot.deltas, predict(fit, data.frame(deltas.nq = plot.deltas^(-q), deltas.4 = plot.deltas^4)))
coef.nq <- fit$coefficients[1]
coef.4 <- fit$coefficients[2]

# curve is ad^(-q)+bd^4, so opt at -qad^(-q-1)+4bd^3=0 => d=(aq/4b)^(1/(q+4))
opt.delta <- (coef.nq * q/(4 * coef.4))^(1/(q + 4))
abline(v = opt.delta)

invisible(dev.off())

print(paste("Optimal delta is", opt.delta))
print(paste("Optimal MSE is", predict(fit, data.frame(deltas.nq = opt.delta^(-q),
	deltas.4 = opt.delta^4))))


==> fig2.R <==
# fig2.R - generate data for figure 2.
#
# Copyright (C) 2013  S. Barber, J. Voss, M. Webster
#
# This program is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with this program.  If not, see <http://www.gnu.org/licenses/>.

set.seed(52228)

sigma.theta <- 1
sigma.x <- 1
ind.lower <- -0.5
ind.upper <- 0.5

GetTruePosterior <- function(q, s.star) {
	inter <- q * sigma.theta^2 + sigma.x^2
	inter2 <- q * mean(s.star) * sigma.theta^2/inter
	inter3 <- sigma.theta * sigma.x/sqrt(inter)
	lower <- pnorm(ind.lower, mean = inter2, sd = inter3)
	upper <- pnorm(ind.upper, mean = inter2, sd = inter3)
	return(upper - lower)
}

# generate n ABC samples for the posterior distribution of theta
GenerateABCSamples <- function(n, q, delta, s.star) {
	accepted <- 0
	samples <- numeric(n)
	while (accepted < n) {
		theta <- rnorm(1, sd = sigma.theta)
		X <- rnorm(q, mean = theta, sd = sigma.x)
		if (sum((X - s.star)^2) <= delta^2) {
			accepted <- accepted + 1
			samples[accepted] <- theta
		}
	}
	return(samples)
}

ComputeABCEstimate <- function(delta, n, q, s.star) {
	theta <- GenerateABCSamples(n, q, delta, s.star)
	return(mean(ind.lower <= theta & theta <= ind.upper))
}

EstimateMSE <- function(delta, k, q, s.star, const) {
	exact <- GetTruePosterior(q, s.star)

	n <- round(const * delta^q)
	print(c(delta, n))
	estimates <- replicate(k, ComputeABCEstimate(delta, n, q, s.star))
	tmp <- (estimates - exact)^2
	return(c(mean(tmp), sd(tmp)/sqrt(k)))
}

deltas <- seq(0.1, 1, by = 0.1)
MSEs <- t(sapply(deltas, EstimateMSE, 500, 2, c(1, 1), 16000))
write.table(cbind(deltas, MSEs), "fig2.dat", row.names = F, col.names = c("delta",
	"MSE", "se"))


==> fig3-plot.R <==
# fig3-plot.R - draw figure 3, using data generated by fig3.R
#
# Copyright (C) 2013  S. Barber, J. Voss, M. Webster
#
# This program is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with this program.  If not, see <http://www.gnu.org/licenses/>.

data <- read.table("fig3.dat", header = T)
q <- 2
costs <- data[, 1]/min(data[, 1])
deltas <- data[, 2]
errors <- data[, 3]
num.c <- length(costs)
short.c <- costs[floor(1 + num.c/4):ceiling(num.c * 3/4)]

pdf("fig3.pdf", width = 4.6, height = 2.5, family = "serif", pointsize = 10)
par(oma = c(0, 0, 0, 0), mai = c(0.5, 0.5, 0.1, 0.1), mfrow = c(1, 2))

plot(costs, deltas, log = "xy", xlab = "expected cost", ylab = expression(delta),
	mgp = c(1.8, 0.6, 0))
ld <- log(deltas)
lc <- log(costs)
fit <- lm(ld ~ lc)
coefs <- summary(fit)$coefficients
lines(costs, exp(fitted.values(fit)))
expected.gradient <- -1/(q + 4)
lines(short.c, exp(coefs[1, 1] + expected.gradient * log(short.c) + 0.1))
print(paste("Delta order is", coefs[2, 1], "s.e.", coefs[2, 2]))
print(paste("Expected order is", expected.gradient))

plot(costs, errors, log = "xy", xlab = "expected cost", ylab = "MSE", mgp = c(1.8,
	0.6, 0))
le <- log(errors)
lc <- log(costs)
fit <- lm(le ~ lc)
coefs <- summary(fit)$coefficients
lines(costs, exp(fitted.values(fit)))
expected.gradient <- -4/(q + 4)
lines(short.c, exp(coefs[1, 1] + expected.gradient * log(short.c) + 0.4))
print(paste("Error order is", coefs[2, 1], "s.e.", coefs[2, 2]))
print(paste("Expected order is", expected.gradient))

invisible(dev.off())


==> fig3.R <==
# fig3.R - generate data for figure 3.
#
# Copyright (C) 2013  S. Barber, J. Voss, M. Webster
#
# This program is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with this program.  If not, see <http://www.gnu.org/licenses/>.

set.seed(52228)

sigma.theta <- 1
sigma.x <- 1
ind.lower <- -0.5
ind.upper <- 0.5

GetTruePosterior <- function(q, s.star) {
	inter <- q * sigma.theta^2 + sigma.x^2
	inter2 <- q * mean(s.star) * sigma.theta^2/inter
	inter3 <- sigma.theta * sigma.x/sqrt(inter)
	lower <- pnorm(ind.lower, mean = inter2, sd = inter3)
	upper <- pnorm(ind.upper, mean = inter2, sd = inter3)
	return(upper - lower)
}

# generate n ABC samples for the posterior distribution of theta
GenerateABCSamples <- function(n, q, delta, s.star) {
	accepted <- 0
	samples <- numeric(n)
	while (accepted < n) {
		theta <- rnorm(1, sd = sigma.theta)
		X <- rnorm(q, mean = theta, sd = sigma.x)
		if (sum((X - s.star)^2) <= delta^2) {
			accepted <- accepted + 1
			samples[accepted] <- theta
		}
	}
	return(samples)
}

ComputeABCEstimate <- function(delta, n, q, s.star) {
	theta <- GenerateABCSamples(n, q, delta, s.star)
	return(mean(ind.lower <= theta & theta <= ind.upper))
}

EstimateMSE <- function(delta, k, q, s.star, const) {
	exact <- GetTruePosterior(q, s.star)

	n <- round(const * delta^q)
	print(c(delta, n))
	estimates <- replicate(k, ComputeABCEstimate(delta, n, q, s.star))
	tmp <- (estimates - exact)^2
	return(c(mean(tmp), sd(tmp)/sqrt(k)))
}

OptimalDeltaAndMSE <- function(expected.cost, k, q, s.star) {
	deltas <- seq(0.1, 1, by = 0.1)
	MSEs <- sapply(deltas, EstimateMSE, k, q, s.star, expected.cost)
	deltas.nq <- deltas^(-q)
	deltas.4 <- deltas^4
	fit <- lm(MSEs[1, ] ~ deltas.nq + deltas.4 + 0, weights = MSEs[2, ])
	coef.nq <- fit$coefficients[1]
	coef.4 <- fit$coefficients[2]
	# curve is ad^(-q)+bd^4, so opt at -qad^(-q-1)+4bd^3=0 => d=(aq/4b)^(1/(q+4))
	opt.delta <- (coef.nq * q/(4 * coef.4))^(1/(q + 4))
	opt.MSE <- coef.nq * opt.delta^(-q) + coef.4 * opt.delta^4
	return(c(expected.cost, opt.delta, opt.MSE))
}

costs <- 2^(0:8) * 500
data <- t(sapply(costs, OptimalDeltaAndMSE, 500, 2, c(1, 1)))
write.table(data, "fig3.dat", row.names = F, col.names = c("exp. cost", "opt. delta",
	"opt. MSE"))

